Testing the physical driver of Eigenvector 1 in Quasar Main Sequence

Quasars are among the most luminous sources characterized by their broad band spectra ranging from radio through optical to X-ray band, with numerous emission and absorption features. Using the Principal Component Analysis (PCA), Boroson & Green (1992) were able to show significant correlations between the measured parameters. Among the significant correlations projected, the leading component, related to Eigenvector 1 (EV1) was dominated by the anti-correlation between the Fe${\mathrm{II}}$ optical emission and [OIII] line where the EV1 alone contained 30% of the total variance. This introduced a way to define a quasar main sequence, in close analogy to the stellar main sequence in the Hertzsprung-Russel (HR) diagram (Sulentic et. al 2001). Which of the basic theoretically motivated parameters of an active nucleus (Eddington ratio, black hole mass, accretion rate, spin, and viewing angle) is the main driver behind the EV1 yet remains to be answered. We currently limit ourselves to the optical waveband, and concentrate on theoretical modelling the Fe${\mathrm{II}}$ to H$\mathrm{\beta}$ ratio, and test the hypothesis that the physical driver of EV1 is the maximum of the accretion disk temperature, reflected in the shape of the spectral energy distribution (SED). We performed computations of the H$\mathrm{\beta}$ and optical Fe${\mathrm{II}}$ for a broad range of SED peak position using CLOUDY photoionisation code. We assumed that both H$\mathrm{\beta}$ and Fe${\mathrm{II}}$ emission come from the Broad Line Region represented as a constant density cloud in a plane-parallel geometry. We compare the results for two different approaches: (1) considering a fixed bolometric luminosity for the SED; (2) considering $\mathrm{L_{bol}/L_{Edd}}$ = 1.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex ptapapdoc
bibtex ptapapdoc
pdflatex ptapapdoc
pdflatex ptapapdoc


